HiWave: Training-Free High-Resolution Image Generation via Wavelet-Based Diffusion Sampling

Diffusion models have emerged as the leading approach for image synthesis, demonstrating exceptional photorealism and diversity. However, training diffusion models at high resolutions remains computationally prohibitive, and existing zero-shot generation techniques for synthesizing images beyond training resolutions often produce artifacts, including object duplication and spatial incoherence. In this paper, we introduce HiWave, a training-free, zero-shot approach that substantially enhances visual fidelity and structural coherence in ultra-high-resolution image synthesis using pretrained diffusion models. Our method employs a two-stage pipeline: generating a base image from the pretrained model followed by a patch-wise DDIM inversion step and a novel wavelet-based detail enhancer module. Specifically, we first utilize inversion methods to derive initial noise vectors that preserve global coherence from the base image. Subsequently, during sampling, our wavelet-domain detail enhancer retains low-frequency components from the base image to ensure structural consistency, while selectively guiding high-frequency components to enrich fine details and textures. Extensive evaluations using Stable Diffusion XL demonstrate that HiWave effectively mitigates common visual artifacts seen in prior methods, achieving superior perceptual quality. A user study confirmed HiWave's performance, where it was preferred over the state-of-the-art alternative in more than 80% of comparisons, highlighting its effectiveness for high-quality, ultra-high-resolution image synthesis without requiring retraining or architectural modifications.

==> scripts/resize.py <==
import cv2
from gim.utils import image_utils


def resize_image(input_path, output_path, width, heigth):
    image = image_utils.load_image(input_path)
    image = cv2.resize(image, (width, heigth))
    image_utils.save_image(output_path, image)


if __name__ == "__main__":
    resize_image(
        "/home/morteza/Documents/HiWave-sigasia/assets/hiwave_dancer.jpg",
        "/home/morteza/Documents/HiWave-sigasia/assets/hiwave_dancer_resized.jpg",
        686,
        686,
    )

